One-loop soft anomalous dimension matrices for $t\bar t j$ hadroproduction

We calculate the one-loop corrections to the soft anomalous dimension matrices for the production of a top-antitop quark pair in association with a jet at hadron colliders. This is a step forward towards implementing a procedure for the resummation of soft-gluon emission logarithms for the $t\bar{t}j + X$ hadroproduction process, that will enable the improvement of the accuracy of the $t\bar{t} j + X$ cross sections, beyond the current degree of knowledge. The latter, so far, has reached the next-to-leading order (NLO) level, complemented by the accuracy of the Shower Monte Carlo approaches used in matching the NLO computations to parton showers (PS) and by merging with matrix elements with a different number of light jets.

==> anc/loader.frm <==
#-
******************************************************************
* Definitions of the symbols (corrected in version 3 of the      *
* article arXiv:2206.10977):                                     *
*  [L_beta] = (1-2*MT^2/s34)/beta*(ln((1-beta)/(1+beta))+i_*pi_) *
*    with beta = sqrt(1-4*MT^2/s34), s34 = (p3+p4)^2             *
*  [ln(-1/2)] = ln(1/2) - i_*pi_                                 *
*  [ln(-v3.v5)] = ln(v3.v5) - i_*pi_, likewise for v4.v5         *
* The stored files use [ln(v3.v5)], [ln(v4.v5)]; the id          *
* statements below apply the correction. The coefficients are    *
* those of alpha_s/pi; Gamma^(1) in the article, defined with    *
* alpha_s/(2*pi), is twice as large.                             *
******************************************************************
#:SmallSize 5000000
#:LargeSize 20000000
#:WorkSpace 50000000
#:MaxTermSize 300000
#:TermsInSmall 30000
S eps,[L_beta],[alpha_s/pi],[L_1],[L_2];
S gamma,[ln(4*Pi)],[ln(v1.v3)],[ln(v1.v4)],[ln(v2.v3)],[ln(v2.v4)],[ln(v3.v5)],[ln(v4.v5)];
S [ln((v1.n)^2/n^2)],[ln((v2.n)^2/n^2)],[ln((v5.n)^2/n^2)],[ln(-v1.v2/2)],[ln(v1.v5/2)],[ln(v2.v5/2)];
S [ln(s/(2*MT^2))], [ln(1/2)], [ln(-1/2)];
S NF;
S [ln(-v3.v5)],[ln(-v4.v5)];

load qqttg.sav;
load ggttg.sav;

#do i=1,11
#do j=1,11
	L [G(ggttg)_`i'x`j'] = [G^ggttg_`i'x`j'];
#enddo
#enddo

#do i=1,4
#do j=1,4
	L [G(qqttg)_`i'x`j'] = [G^qqttg_`i'x`j'];
#enddo
#enddo

id [ln(v3.v5)] = [ln(-v3.v5)];
id [ln(v4.v5)] = [ln(-v4.v5)];
.sort
Print;
******************************************************************
* NF stands for Nc, the dimension of the fundamental rep. SU(Nc) *
******************************************************************
AB NF;
.end

